Energy Correlators Resolving Proton Spin

We investigate the partonic origin of the proton longitudinal spin using spin-dependent energy correlators measured in lepton-hadron collisions with longitudinally polarized proton beams. These observables encode angular correlations in energy flow and are sensitive to the spin-momentum structure of confined partons. Using soft-collinear effective theory, we analyze the correlation patterns in both nearly back-to-back and forward limits, which establishes a direct correspondence with longitudinally polarized transverse momentum-dependent distributions (TMDs) and nucleon energy correlators (NECs). The TMDs and NECs allow consistent matching onto hard radiation regions and provide a comprehensive description of the transition from perturbative parton branching to nonperturbative confinement. Using renormalization-group evolution, we obtain quantitative predictions for spin-dependent energy correlation patterns at next-to-next-to-next-to-leading logarithmic (N$^3$LL) accuracy in the current fragmentation region and next-to-next-to-leading logarithmic (NNLL) accuracy in the target fragmentation region. The framework provides new theoretical insight into how the internal motion and spin of partons contribute to the formation of the proton longitudinal spin and offers an experimental paradigm for probing the interplay between color confinement and spin dynamics at the forthcoming Electron-Ion Collider.

==> anc/NEEC_h_DIS-Larin.m <==
dILarin["gg"] = as*(-4*CA*Lq*(2 - 3*x + 2*x^2) + 
       8*CA*(1 - 2*x + x^2 + 2*Hpl[{0}, x] - 3*x*Hpl[{0}, x] + 
         2*x^2*Hpl[{0}, x] + 2*Hpl[{1}, x] - 3*x*Hpl[{1}, x] + 
         2*x^2*Hpl[{1}, x])) + plusD[-1, 1 - x] + 
     as^2*(Lq^2*(CA^2*((2*(-74 - 33*x + 118*x^2))/3 - 8*(4 + 9*x + 4*x^2)*
            Hpl[{0}, x]) + Nf*((-4*CA*(2 - 3*x + 2*x^2))/3 + 
           CF*(-10*(-1 + x)*(1 + x) + 4*(1 + 3*x + x^2)*Hpl[{0}, x]))) + 
       Lq*(Nf*(CA*((40*(5 - 9*x + 5*x^2))/9 + (8*(5 - 6*x + 3*x^2)*Hpl[{0}, 
                x])/3 + (16*(2 - 3*x + 2*x^2)*Hpl[{1}, x])/3) + 
           CF*((4*(-33 + 2*Pi^2 - 30*x + 6*Pi^2*x + 63*x^2 + 2*Pi^2*x^2))/3 + 
             4*(-9 - 10*x + 7*x^2)*Hpl[{0}, x] + 40*(-1 + x)*(1 + x)*
              Hpl[{1}, x] - 16*(1 + 3*x + x^2)*Hpl[{2}, x] - 
             24*(1 + 3*x + x^2)*Hpl[{0, 0}, x])) + 
         CA^2*((-2*(-1067 + 48*Pi^2 - 1391*x + 348*Pi^2*x + 1201*x^2 + 
              336*Pi^2*x^2 + 1525*x^3 + 24*Pi^2*x^3))/(9*(1 + x)) - 
           (4*(-167 - 114*x + 255*x^2)*Hpl[{0}, x])/3 - 
           (8*(-74 - 33*x + 118*x^2)*Hpl[{1}, x])/3 + 48*(2 + 7*x + 2*x^2)*
            Hpl[{2}, x] + (16*(-1 + x)*(2 + 3*x + 2*x^2)*Hpl[{-1, 0}, x])/
            (1 + x) + (16*(14 + 39*x + 38*x^2 + 12*x^3)*Hpl[{0, 0}, x])/
            (1 + x) + 16*(2 - 3*x + 2*x^2)*Hpl[{1, 0}, x])) + 
       Nf*(CA*((-2653 + 120*Pi^2 + 5523*x - 132*Pi^2*x - 3274*x^2 + 
             36*Pi^2*x^2 - 24*Pi^2*x^3)/54 - ((-426 + 1212*x - 1139*x^2 + 
              338*x^3)*Hpl[{0}, x])/(9*(-1 + x)) - 
           (2*(200 - 357*x + 197*x^2)*Hpl[{1}, x])/9 - 
           (16*(5 - 6*x + 3*x^2)*Hpl[{2}, x])/3 - 
           (2*(-46 + 94*x - 69*x^2 + 21*x^3 + 2*x^4)*Hpl[{0, 0}, x])/
            (3*(-1 + x)) - (2*(34 - 49*x + 33*x^2 + 2*x^3)*Hpl[{1, 0}, x])/
            3 - (32*(2 - 3*x + 2*x^2)*Hpl[{1, 1}, x])/3) + 
         CF*((-4*(-66 - Pi^2 - 93*x + 10*Pi^2*x + 159*x^2 + 3*Pi^2*x^2))/3 - 
           (2*(-111 + 4*Pi^2 - 186*x + 12*Pi^2*x + 231*x^2 + 4*Pi^2*x^2)*
             Hpl[{0}, x])/3 - 8*(-1 + x)*(11 + 21*x)*Hpl[{1}, x] - 
           8*(-9 - 10*x + 7*x^2)*Hpl[{2}, x] + 48*(1 + 3*x + x^2)*
            Hpl[{3}, x] - 2*(-29 - 50*x + 31*x^2)*Hpl[{0, 0}, x] - 
           100*(-1 + x)*(1 + x)*Hpl[{1, 0}, x] - 80*(-1 + x)*(1 + x)*
            Hpl[{1, 1}, x] + 40*(1 + 3*x + x^2)*Hpl[{2, 0}, x] + 
           32*(1 + 3*x + x^2)*Hpl[{2, 1}, x] + 4*(13 + 42*x + 15*x^2)*
            Hpl[{0, 0, 0}, x])) + 
       CA^2*((4*Pi^2*(-5 + 3*x)*(2 + 3*x + 2*x^2)*Hpl[{-1}, x])/(3*(1 + x)) - 
         ((-4047 + 96*Pi^2 - 2622*x + 768*Pi^2*x + 9437*x^2 - 96*Pi^2*x^2 + 
            2691*x^3 - 816*Pi^2*x^3 - 5321*x^4 + 96*Pi^2*x^4)*Hpl[{0}, x])/
          (9*(-1 + x)*(1 + x)) - (2*(2134 + 24*Pi^2 + 645*x - 36*Pi^2*x - 
            3047*x^2 + 24*Pi^2*x^2)*Hpl[{1}, x])/9 + 
         (8*(-161 - 126*x + 261*x^2)*Hpl[{2}, x])/3 - 
         (32*(10 + 41*x + 40*x^2 + 8*x^3)*Hpl[{3}, x])/(1 + x) - 
         (16*(4 + 4*x - 3*x^2 - 5*x^3 + 2*x^4)*Hpl[{-2, 0}, x])/
          ((-1 + x)*(1 + x)) + 16*(1 + x)*(1 + 5*x)*Hpl[{-1, 0}, x] - 
         (32*(-1 + x)*(2 + 3*x + 2*x^2)*Hpl[{-1, 2}, x])/(1 + x) + 
         (2*(701 - 29*x - 1821*x^2 + 1149*x^3 + 11*x^4)*Hpl[{0, 0}, x])/
          (3*(-1 + x)) + (2*(-749 - 313*x + 1161*x^2 + 11*x^3)*
           Hpl[{1, 0}, x])/3 + (16*(-74 - 33*x + 118*x^2)*Hpl[{1, 1}, x])/3 - 
         8*(2 - 3*x + 2*x^2)*Hpl[{1, 2}, x] - 96*(3 + 8*x + 3*x^2)*
          Hpl[{2, 0}, x] - 24*(6 + 31*x + 6*x^2)*Hpl[{2, 1}, x] - 
         16*(2 + 3*x + 2*x^2)*Hpl[{-1, -1, 0}, x] - 
         (8*(-7 + 5*x)*(2 + 3*x + 2*x^2)*Hpl[{-1, 0, 0}, x])/(1 + x) - 
         (8*(-74 - 115*x + 7*x^2 + 122*x^3 + 56*x^4)*Hpl[{0, 0, 0}, x])/
          ((-1 + x)*(1 + x)) - 40*(2 - 3*x + 2*x^2)*Hpl[{1, 0, 0}, x] - 
         8*(2 - 3*x + 2*x^2)*Hpl[{1, 1, 0}, x] + 
         (20285 - 60*Pi^2 + 30183*x - 2508*Pi^2*x - 73521*x^2 + 
           744*Pi^2*x^2 - 30183*x^3 + 2376*Pi^2*x^3 + 53236*x^4 - 
           684*Pi^2*x^4 + 132*Pi^2*x^5 + 3456*Zeta[3] - 16848*x*Zeta[3] + 
           3888*x^2*Zeta[3] + 18144*x^3*Zeta[3] - 11232*x^4*Zeta[3])/
          (54*(-1 + x)*(1 + x))))
 
dILarin["gq"] = as*(-2*CF*Lq*(-2 + x)*(-1 + x) + 
       CF*(4*(-1 + x)^2 + 4*(-2 + x)*(-1 + x)*Hpl[{0}, x] + 
         4*(-2 + x)*(-1 + x)*Hpl[{1}, x])) + 
     as^2*(Lq^2*((-4*CF*Nf*(-2 + x)*(-1 + x))/3 + 
         CA*CF*((2*(-1 + x)*(50 + 47*x))/3 - 4*(4 + 9*x + 3*x^2)*
            Hpl[{0}, x] - 4*(-2 + x)*(-1 + x)*Hpl[{1}, x]) + 
         CF^2*(3*(-1 + x)*x + 2*(-2 - 3*x + x^2)*Hpl[{0}, x] + 
           4*(-2 + x)*(-1 + x)*Hpl[{1}, x])) + 
       CF*Nf*((-16*(-1 + x)*(-17 + 10*x))/27 - 
         (80*(-2 + x)*(-1 + x)*Hpl[{0}, x])/9 - 
         (4*(-1 + x)*(-8 + 3*x)*Hpl[{1}, x])/3 - 
         (16*(-2 + x)*(-1 + x)*Hpl[{2}, x])/3 - 
         (32*(-2 + x)*(-1 + x)*Hpl[{0, 0}, x])/3 - 
         (16*(-2 + x)*(-1 + x)*Hpl[{1, 0}, x])/3 - 
         (4*(-2 + x)*(-1 + x)*Hpl[{1, 1}, x])/3) + 
       Lq*(CF*Nf*((40*(-2 + x)*(-1 + x))/9 + (16*(-2 + x)*(-1 + x)*
             Hpl[{0}, x])/3 + (8*(-2 + x)*(-1 + x)*Hpl[{1}, x])/3) + 
         CF^2*((2*(3 + 4*Pi^2 + 81*x - 18*Pi^2*x - 84*x^2 + 6*Pi^2*x^2))/3 - 
           2*(-21 + x)*x*Hpl[{0}, x] - 24*(-1 + x)^2*Hpl[{1}, x] - 
           8*(2 - 9*x + 3*x^2)*Hpl[{2}, x] - 12*(-2 - 3*x + x^2)*
            Hpl[{0, 0}, x] - 16*(-2 + x)*(-1 + x)*Hpl[{1, 0}, x] - 
           24*(-2 + x)*(-1 + x)*Hpl[{1, 1}, x]) + 
         CA*CF*((-4*(-415 + 24*Pi^2 + 186*x + 57*Pi^2*x + 229*x^2 + 
              15*Pi^2*x^2))/9 - (4*(-112 - 21*x + 109*x^2)*Hpl[{0}, x])/3 - 
           (4*(-1 + x)*(122 + 83*x)*Hpl[{1}, x])/3 + 8*(10 + 15*x + 7*x^2)*
            Hpl[{2}, x] + 8*(-1 + x)*(2 + x)*Hpl[{-1, 0}, x] + 
           8*(2 + x)*(7 + 9*x)*Hpl[{0, 0}, x] + 24*(-2 + x)*(-1 + x)*
            Hpl[{1, 0}, x] + 24*(-2 + x)*(-1 + x)*Hpl[{1, 1}, x])) + 
       CA*CF*((2*Pi^2*(2 + x)*(-5 + 3*x)*Hpl[{-1}, x])/3 + 
         (2*(-1633 + 72*Pi^2 + 429*x + 120*Pi^2*x + 817*x^2 + 24*Pi^2*x^2)*
           Hpl[{0}, x])/9 + (4*(-1 + x)*(307 - 6*Pi^2 + 135*x + 3*Pi^2*x)*
           Hpl[{1}, x])/3 + (8*(-131 + 6*x + 101*x^2)*Hpl[{2}, x])/3 - 
         16*(2 + x)*(7 + 9*x)*Hpl[{3}, x] - 8*(-4 - 4*x + x^2)*
          Hpl[{-2, 0}, x] + 8*(1 + x)*(1 + 5*x)*Hpl[{-1, 0}, x] - 
         16*(-1 + x)*(2 + x)*Hpl[{-1, 2}, x] + (2*(-472 - 201*x + 514*x^2)*
           Hpl[{0, 0}, x])/3 + (2*(-1 + x)*(569 + 443*x)*Hpl[{1, 0}, x])/3 + 
         (2*(-1 + x)*(542 + 311*x)*Hpl[{1, 1}, x])/3 - 52*(-2 + x)*(-1 + x)*
          Hpl[{1, 2}, x] - 16*(13 + 18*x + 9*x^2)*Hpl[{2, 0}, x] - 
         4*(42 + 57*x + 29*x^2)*Hpl[{2, 1}, x] - 8*(1 + x)*(2 + x)*
          Hpl[{-1, -1, 0}, x] - 4*(2 + x)*(-7 + 5*x)*Hpl[{-1, 0, 0}, x] - 
         4*(74 + 115*x + 43*x^2)*Hpl[{0, 0, 0}, x] - 52*(-2 + x)*(-1 + x)*
          Hpl[{1, 0, 0}, x] - 52*(-2 + x)*(-1 + x)*Hpl[{1, 1, 0}, x] - 
         52*(-2 + x)*(-1 + x)*Hpl[{1, 1, 1}, x] + 
         (2*(-5306 + 225*Pi^2 + 1269*x + 4037*x^2 + 27*Pi^2*x^2 + 
            432*Zeta[3] + 810*x*Zeta[3] - 270*x^2*Zeta[3]))/27) + 
       CF^2*(((51 - 24*Pi^2 - 435*x + 60*Pi^2*x + 264*x^2 - 20*Pi^2*x^2)*
           Hpl[{0}, x])/3 - (4*(-1 + x)*(24 - 8*Pi^2 - 99*x + 4*Pi^2*x)*
           Hpl[{1}, x])/3 + 4*(12 - 39*x + 7*x^2)*Hpl[{2}, x] + 
         8*(2 - 21*x + 7*x^2)*Hpl[{3}, x] + (12 - 73*x - 3*x^2)*
          Hpl[{0, 0}, x] + 2*(-1 + x)*(-16 + 21*x)*Hpl[{1, 0}, x] + 
         2*(-1 + x)*(-38 + 29*x)*Hpl[{1, 1}, x] + 48*(-2 + x)*(-1 + x)*
          Hpl[{1, 2}, x] + 4*(6 - 39*x + 13*x^2)*Hpl[{2, 0}, x] + 
         64*(1 - 3*x + x^2)*Hpl[{2, 1}, x] + 2*(-26 - 45*x + 15*x^2)*
          Hpl[{0, 0, 0}, x] + 32*(-2 + x)*(-1 + x)*Hpl[{1, 0, 0}, x] + 
         48*(-2 + x)*(-1 + x)*Hpl[{1, 1, 0}, x] + 52*(-2 + x)*(-1 + x)*
          Hpl[{1, 1, 1}, x] + (153 - 40*Pi^2 - 702*x + 94*Pi^2*x + 549*x^2 - 
           14*Pi^2*x^2 - 192*Zeta[3] + 288*x*Zeta[3] - 96*x^2*Zeta[3])/3))
 
dILarin["qg"] = as*(2*Lq*Nf*(-1 + x)*(-1 + 2*x) - 
       4*Nf*(1 - 2*x + x^2 + Hpl[{0}, x] - 3*x*Hpl[{0}, x] + 
         2*x^2*Hpl[{0}, x] + Hpl[{1}, x] - 3*x*Hpl[{1}, x] + 
         2*x^2*Hpl[{1}, x])) + 
     as^2*(Lq^2*Nf*(CA*(-24*(-1 + x)*(1 + 2*x) + 8*(1 + 6*x + x^2)*
            Hpl[{0}, x] - 4*(-1 + x)*(-1 + 2*x)*Hpl[{1}, x]) + 
         CF*(-3*(-1 + x) + 2*(1 - 3*x + 6*x^2)*Hpl[{0}, x] + 
           4*(-1 + x)*(-1 + 2*x)*Hpl[{1}, x])) + 
       Lq*Nf*(CF*((2*(-42 + 9*x + 33*x^2 + 8*Pi^2*x^2))/3 - 
           2*(9 + 7*x + 4*x^2)*Hpl[{0}, x] + 12*(-1 + x)*Hpl[{1}, x] - 
           16*(1 - 3*x + 4*x^2)*Hpl[{2}, x] - 12*(1 - 3*x + 6*x^2)*
            Hpl[{0, 0}, x] - 24*(-1 + x)*(-1 + 2*x)*Hpl[{1, 0}, x] - 
           24*(-1 + x)*(-1 + 2*x)*Hpl[{1, 1}, x]) + 
         CA*((4*(-102 + 3*Pi^2 - 39*x + 29*Pi^2*x + 141*x^2))/3 + 
           4*(-29 - 31*x + 52*x^2)*Hpl[{0}, x] + 96*(-1 + x)*(1 + 2*x)*
            Hpl[{1}, x] - 16*(1 + 15*x)*Hpl[{2}, x] - 8*(-1 + x)*(1 + 2*x)*
            Hpl[{-1, 0}, x] - 8*(7 + 35*x + 6*x^2)*Hpl[{0, 0}, x] + 
           16*(-1 + x)*(-1 + 2*x)*Hpl[{1, 0}, x] + 24*(-1 + x)*(-1 + 2*x)*
            Hpl[{1, 1}, x])) + 
       Nf*(CA*((-2*Pi^2*(1 + 2*x)*(-5 + 3*x)*Hpl[{-1}, x])/3 + 
           (2*(414 - 8*Pi^2 + 227*x - 68*Pi^2*x - 509*x^2 + 8*Pi^2*x^2)*
             Hpl[{0}, x])/3 + (2*(-1 + x)*(-420 - 2*Pi^2 - 549*x + 4*Pi^2*x)*
             Hpl[{1}, x])/3 - 8*(-29 - 31*x + 52*x^2)*Hpl[{2}, x] + 
           16*(5 + 41*x + 2*x^2)*Hpl[{3}, x] + 8*(-2 - 5*x + 2*x^2)*
            Hpl[{-2, 0}, x] - 8*(1 + x)*(1 + 5*x)*Hpl[{-1, 0}, x] + 
           16*(-1 + x)*(1 + 2*x)*Hpl[{-1, 2}, x] - 
           (2*(-393 - 459*x + 705*x^2 + x^3)*Hpl[{0, 0}, x])/3 - 
           (2*(-1 + x)*(373 + 694*x + x^2)*Hpl[{1, 0}, x])/3 - 
           8*(-1 + x)*(25 + 47*x)*Hpl[{1, 1}, x] - 44*(-1 + x)*(-1 + 2*x)*
            Hpl[{1, 2}, x] + 16*(3 + 36*x + x^2)*Hpl[{2, 0}, x] - 
           16*(-1 - 33*x + 2*x^2)*Hpl[{2, 1}, x] + 8*(1 + x)*(1 + 2*x)*
            Hpl[{-1, -1, 0}, x] + 4*(1 + 2*x)*(-7 + 5*x)*Hpl[{-1, 0, 0}, x] + 
           4*(37 + 161*x + 30*x^2)*Hpl[{0, 0, 0}, x] - 32*(-1 + x)*(-1 + 2*x)*
            Hpl[{1, 0, 0}, x] - 60*(-1 + x)*(-1 + 2*x)*Hpl[{1, 1, 0}, x] - 
           52*(-1 + x)*(-1 + 2*x)*Hpl[{1, 1, 1}, x] - 
           (2*(-1074 + 23*Pi^2 - 1146*x + 93*Pi^2*x + 2220*x^2 - 
              33*Pi^2*x^2 + Pi^2*x^3 - 18*Zeta[3] + 594*x*Zeta[3] - 
              360*x^2*Zeta[3]))/9) + 
         CF*(((168 + 4*Pi^2 + 83*x - 12*Pi^2*x - 119*x^2 - 8*Pi^2*x^2)*
             Hpl[{0}, x])/3 - 6*(-1 + x)*(8 + 9*x)*Hpl[{1}, x] + 
           4*(7 + 11*x + 2*x^2)*Hpl[{2}, x] + 24*(1 - 3*x + 6*x^2)*
            Hpl[{3}, x] + ((123 + 261*x + 72*x^2 - 16*x^3)*Hpl[{0, 0}, x])/
            3 - (2*(-1 + x)*(29 + 20*x + 8*x^2)*Hpl[{1, 0}, x])/3 - 
           8*(-1 + x)*(2 + x)*Hpl[{1, 1}, x] + 48*(-1 + x)*(-1 + 2*x)*
            Hpl[{1, 2}, x] + 4*(11 - 33*x + 42*x^2)*Hpl[{2, 0}, x] + 
           4*(9 - 27*x + 34*x^2)*Hpl[{2, 1}, x] + 2*(13 - 39*x + 82*x^2)*
            Hpl[{0, 0, 0}, x] + 52*(-1 + x)*(-1 + 2*x)*Hpl[{1, 0, 0}, x] + 
           64*(-1 + x)*(-1 + 2*x)*Hpl[{1, 1, 0}, x] + 52*(-1 + x)*(-1 + 2*x)*
            Hpl[{1, 1, 1}, x] + (435 - 14*Pi^2 + 390*x - 78*Pi^2*x - 
             825*x^2 - 12*Pi^2*x^2 - 16*Pi^2*x^3 + 108*Zeta[3] - 
             324*x*Zeta[3] + 216*x^2*Zeta[3])/9)))
 
dILarin["qq"] = as*(-2*CF*Lq*(1 + x^2) + 2*CF*(3 - 6*x + 3*x^2 + 
         2*Hpl[{0}, x] + 2*x^2*Hpl[{0}, x] + 2*Hpl[{1}, x] + 
         2*x^2*Hpl[{1}, x])) + plusD[-1, 1 - x] + 
     as^2*(Lq^2*((11*CA*CF*(1 + x^2))/3 + CF^2*(-2*(-1 + x)*(1 + x) - 
           2*(1 + x^2)*Hpl[{0}, x]) + CF*Nf*((-2*(-23 + 25*x^2))/3 + 
           4*(1 + 6*x + x^2)*Hpl[{0}, x])) + 
       Lq*(CA*CF*((-4*(95 - 3*Pi^2 - 28*x - 28*x^2 - 3*Pi^2*x^2 + 95*x^3))/
            (9*(1 + x)) - 2*(15 + 7*x^2)*Hpl[{0}, x] - 
           (44*(1 + x^2)*Hpl[{1}, x])/3 - (8*(-1 + x)*(1 + x^2)*
             Hpl[{-1, 0}, x])/(1 + x) - (8*(1 + x^2)*Hpl[{0, 0}, x])/
            (1 + x)) + CF*Nf*((4*(-163 + 6*Pi^2 + 12*x + 36*Pi^2*x + 
              161*x^2 + 6*Pi^2*x^2))/9 + 8*(-8 - 2*x + 9*x^2)*Hpl[{0}, x] + 
           (8*(-23 + 25*x^2)*Hpl[{1}, x])/3 - 16*(1 + 6*x + x^2)*
            Hpl[{2}, x] - 24*(1 + 6*x + x^2)*Hpl[{0, 0}, x]) + 
         CF^2*((8*(12 - 15*x + Pi^2*x - 12*x^2 + 15*x^3 + Pi^2*x^3))/
            (3*(1 + x)) + 4*(6 - 2*x + x^2)*Hpl[{0}, x] + 8*(-1 + x)*(1 + x)*
            Hpl[{1}, x] + (16*(-1 + x)*(1 + x^2)*Hpl[{-1, 0}, x])/(1 + x) + 
           (4*(7 + 3*x)*(1 + x^2)*Hpl[{0, 0}, x])/(1 + x) + 
           8*(1 + x^2)*Hpl[{1, 0}, x])) + 
       CF*Nf*((3469 - 24*Pi^2 + 1680*x - 180*Pi^2*x - 5234*x^2 + 12*Pi^2*x^2)/
          27 - ((1243 - 24*Pi^2 - 1099*x - 120*Pi^2*x - 1280*x^2 + 
            120*Pi^2*x^2 + 1160*x^3 + 24*Pi^2*x^3)*Hpl[{0}, x])/
          (9*(-1 + x)) - (8*(-163 + 12*x + 161*x^2)*Hpl[{1}, x])/9 - 
         16*(-8 - 2*x + 9*x^2)*Hpl[{2}, x] + 48*(1 + 6*x + x^2)*Hpl[{3}, x] - 
         16*x*(1 + x)*Hpl[{-1, 0}, x] - 8*(-16 - 6*x + 21*x^2)*
          Hpl[{0, 0}, x] - (20*(-23 + 25*x^2)*Hpl[{1, 0}, x])/3 - 
         (16*(-23 + 25*x^2)*Hpl[{1, 1}, x])/3 + 40*(1 + 6*x + x^2)*
          Hpl[{2, 0}, x] + 32*(1 + 6*x + x^2)*Hpl[{2, 1}, x] + 
         4*(13 + 84*x + 15*x^2)*Hpl[{0, 0, 0}, x]) + 
       CF^2*((4*Pi^2*(-5 + 3*x)*(1 + x^2)*Hpl[{-1}, x])/(3*(1 + x)) - 
         (2*(-168 + 6*Pi^2 + 155*x - 8*Pi^2*x + 45*x^2 + 16*Pi^2*x^2 - 
            125*x^3 - 8*Pi^2*x^3 + 153*x^4 + 10*Pi^2*x^4)*Hpl[{0}, x])/
          (3*(-1 + x)*(1 + x)) + (2*(-96 + 4*Pi^2 + 213*x - 117*x^2 + 
            4*Pi^2*x^2)*Hpl[{1}, x])/3 + 4*(-9 - 2*x + x^2)*Hpl[{2}, x] + 
         (8*(-3 + x)*(1 + x^2)*Hpl[{3}, x])/(1 + x) - 
         (16*(1 + x^2)*(2 - x + x^2)*Hpl[{-2, 0}, x])/((-1 + x)*(1 + x)) + 
         8*(1 + x)*(3 + x)*Hpl[{-1, 0}, x] - (32*(-1 + x)*(1 + x^2)*
           Hpl[{-1, 2}, x])/(1 + x) - (2*(-171 + 93*x + 42*x^2 + 2*x^3)*
           Hpl[{0, 0}, x])/(3*(-1 + x)) - (4*(-26 + 13*x + x^2)*
           Hpl[{1, 0}, x])/3 - 16*(-1 + x)*(1 + x)*Hpl[{1, 1}, x] - 
         8*(1 + x^2)*Hpl[{1, 2}, x] - 12*(1 + x^2)*Hpl[{2, 0}, x] + 
         12*(1 + x^2)*Hpl[{2, 1}, x] - 16*(1 + x^2)*Hpl[{-1, -1, 0}, x] - 
         (8*(-7 + 5*x)*(1 + x^2)*Hpl[{-1, 0, 0}, x])/(1 + x) - 
         (2*(-57 + 28*x - 42*x^2 + 28*x^3 + 11*x^4)*Hpl[{0, 0, 0}, x])/
          ((-1 + x)*(1 + x)) - 20*(1 + x^2)*Hpl[{1, 0, 0}, x] + 
         8*(1 + x^2)*Hpl[{1, 1, 0}, x] + (2*(519 - 61*Pi^2 - 690*x - 
            10*Pi^2*x - 438*x^2 + 54*Pi^2*x^2 + 690*x^3 + 10*Pi^2*x^3 - 
            81*x^4 + 7*Pi^2*x^4 - 54*Zeta[3] + 108*x*Zeta[3] - 
            324*x^2*Zeta[3] + 108*x^3*Zeta[3] - 270*x^4*Zeta[3]))/
          (9*(-1 + x)*(1 + x))) + 
       CA*CF*((-2*Pi^2*(-5 + 3*x)*(1 + x^2)*Hpl[{-1}, x])/(3*(1 + x)) + 
         ((-1004 + 48*Pi^2 + 1200*x - 24*Pi^2*x + 213*x^2 + 48*Pi^2*x^2 - 
            1050*x^3 - 24*Pi^2*x^3 + 941*x^4)*Hpl[{0}, x])/
          (9*(-1 + x)*(1 + x)) - (2*(-380 + 18*Pi^2 + 483*x - 371*x^2 + 
            18*Pi^2*x^2)*Hpl[{1}, x])/9 + 4*(15 + 7*x^2)*Hpl[{2}, x] + 
         (16*(1 + x^2)*Hpl[{3}, x])/(1 + x) + (8*(1 + x^2)*(2 - x + x^2)*
           Hpl[{-2, 0}, x])/((-1 + x)*(1 + x)) - 4*(1 + x)*(3 + x)*
          Hpl[{-1, 0}, x] + (16*(-1 + x)*(1 + x^2)*Hpl[{-1, 2}, x])/(1 + x) + 
         ((-285 + 201*x - 75*x^2 + 109*x^3)*Hpl[{0, 0}, x])/(3*(-1 + x)) + 
         (2*(42 - x + 45*x^2)*Hpl[{1, 0}, x])/3 + 
         (88*(1 + x^2)*Hpl[{1, 1}, x])/3 + 4*(1 + x^2)*Hpl[{1, 2}, x] + 
         8*(1 + x^2)*Hpl[{-1, -1, 0}, x] + (4*(-7 + 5*x)*(1 + x^2)*
           Hpl[{-1, 0, 0}, x])/(1 + x) + (4*(-11 + 7*x)*(1 + x^2)*
           Hpl[{0, 0, 0}, x])/((-1 + x)*(1 + x)) - 12*(1 + x^2)*
          Hpl[{1, 1, 0}, x] - (2864 - 270*Pi^2 - 4272*x + 12*Pi^2*x - 
           729*x^2 + 180*Pi^2*x^2 + 4272*x^3 - 12*Pi^2*x^3 - 2135*x^4 + 
           90*Pi^2*x^4 - 756*Zeta[3] + 324*x*Zeta[3] - 972*x^2*Zeta[3] + 
           324*x^3*Zeta[3] - 216*x^4*Zeta[3])/(27*(-1 + x)*(1 + x))))
dILarin["+"] = as*(-2*CF*Lq*(1 + x^2) + 2*CF*(3 - 6*x + 3*x^2 + 
         2*Hpl[{0}, x] + 2*x^2*Hpl[{0}, x] + 2*Hpl[{1}, x] + 
         2*x^2*Hpl[{1}, x])) + plusD[-1, 1 - x] + 
     as^2*(Lq^2*((11*CA*CF*(1 + x^2))/3 - (2*CF*Nf*(1 + x^2))/3 + 
         CF^2*(-2*(-1 + x)*(1 + x) - 2*(1 + x^2)*Hpl[{0}, x])) + 
       Lq*(CF*Nf*((8*(4 - 3*x + 4*x^2))/9 + 4*(1 + x^2)*Hpl[{0}, x] + 
           (8*(1 + x^2)*Hpl[{1}, x])/3) + 
         CA*CF*((-4*(95 - 3*Pi^2 - 28*x - 28*x^2 - 3*Pi^2*x^2 + 95*x^3))/
            (9*(1 + x)) - 2*(15 + 7*x^2)*Hpl[{0}, x] - 
           (44*(1 + x^2)*Hpl[{1}, x])/3 - (8*(-1 + x)*(1 + x^2)*
             Hpl[{-1, 0}, x])/(1 + x) - (8*(1 + x^2)*Hpl[{0, 0}, x])/
            (1 + x)) + CF^2*((8*(12 - 15*x + Pi^2*x - 12*x^2 + 15*x^3 + 
              Pi^2*x^3))/(3*(1 + x)) + 4*(6 - 2*x + x^2)*Hpl[{0}, x] + 
           8*(-1 + x)*(1 + x)*Hpl[{1}, x] + (16*(-1 + x)*(1 + x^2)*
             Hpl[{-1, 0}, x])/(1 + x) + (4*(7 + 3*x)*(1 + x^2)*
             Hpl[{0, 0}, x])/(1 + x) + 8*(1 + x^2)*Hpl[{1, 0}, x])) + 
       CF*Nf*((-95 + 12*Pi^2 + 168*x - 158*x^2 + 12*Pi^2*x^2)/27 - 
         ((-71 + 179*x - 182*x^2 + 98*x^3)*Hpl[{0}, x])/(9*(-1 + x)) - 
         (16*(4 - 3*x + 4*x^2)*Hpl[{1}, x])/9 - 8*(1 + x^2)*Hpl[{2}, x] - 
         10*(1 + x^2)*Hpl[{0, 0}, x] - (20*(1 + x^2)*Hpl[{1, 0}, x])/3 - 
         (16*(1 + x^2)*Hpl[{1, 1}, x])/3) + 
       CF^2*((4*Pi^2*(-5 + 3*x)*(1 + x^2)*Hpl[{-1}, x])/(3*(1 + x)) - 
         (2*(-168 + 6*Pi^2 + 155*x - 8*Pi^2*x + 45*x^2 + 16*Pi^2*x^2 - 
            125*x^3 - 8*Pi^2*x^3 + 153*x^4 + 10*Pi^2*x^4)*Hpl[{0}, x])/
          (3*(-1 + x)*(1 + x)) + (2*(-96 + 4*Pi^2 + 213*x - 117*x^2 + 
            4*Pi^2*x^2)*Hpl[{1}, x])/3 + 4*(-9 - 2*x + x^2)*Hpl[{2}, x] + 
         (8*(-3 + x)*(1 + x^2)*Hpl[{3}, x])/(1 + x) - 
         (16*(1 + x^2)*(2 - x + x^2)*Hpl[{-2, 0}, x])/((-1 + x)*(1 + x)) + 
         8*(1 + x)*(3 + x)*Hpl[{-1, 0}, x] - (32*(-1 + x)*(1 + x^2)*
           Hpl[{-1, 2}, x])/(1 + x) - (2*(-171 + 93*x + 42*x^2 + 2*x^3)*
           Hpl[{0, 0}, x])/(3*(-1 + x)) - (4*(-26 + 13*x + x^2)*
           Hpl[{1, 0}, x])/3 - 16*(-1 + x)*(1 + x)*Hpl[{1, 1}, x] - 
         8*(1 + x^2)*Hpl[{1, 2}, x] - 12*(1 + x^2)*Hpl[{2, 0}, x] + 
         12*(1 + x^2)*Hpl[{2, 1}, x] - 16*(1 + x^2)*Hpl[{-1, -1, 0}, x] - 
         (8*(-7 + 5*x)*(1 + x^2)*Hpl[{-1, 0, 0}, x])/(1 + x) - 
         (2*(-57 + 28*x - 42*x^2 + 28*x^3 + 11*x^4)*Hpl[{0, 0, 0}, x])/
          ((-1 + x)*(1 + x)) - 20*(1 + x^2)*Hpl[{1, 0, 0}, x] + 
         8*(1 + x^2)*Hpl[{1, 1, 0}, x] + (2*(519 - 61*Pi^2 - 690*x - 
            10*Pi^2*x - 438*x^2 + 54*Pi^2*x^2 + 690*x^3 + 10*Pi^2*x^3 - 
            81*x^4 + 7*Pi^2*x^4 - 54*Zeta[3] + 108*x*Zeta[3] - 
            324*x^2*Zeta[3] + 108*x^3*Zeta[3] - 270*x^4*Zeta[3]))/
          (9*(-1 + x)*(1 + x))) + 
       CA*CF*((-2*Pi^2*(-5 + 3*x)*(1 + x^2)*Hpl[{-1}, x])/(3*(1 + x)) + 
         ((-1004 + 48*Pi^2 + 1200*x - 24*Pi^2*x + 213*x^2 + 48*Pi^2*x^2 - 
            1050*x^3 - 24*Pi^2*x^3 + 941*x^4)*Hpl[{0}, x])/
          (9*(-1 + x)*(1 + x)) - (2*(-380 + 18*Pi^2 + 483*x - 371*x^2 + 
            18*Pi^2*x^2)*Hpl[{1}, x])/9 + 4*(15 + 7*x^2)*Hpl[{2}, x] + 
         (16*(1 + x^2)*Hpl[{3}, x])/(1 + x) + (8*(1 + x^2)*(2 - x + x^2)*
           Hpl[{-2, 0}, x])/((-1 + x)*(1 + x)) - 4*(1 + x)*(3 + x)*
          Hpl[{-1, 0}, x] + (16*(-1 + x)*(1 + x^2)*Hpl[{-1, 2}, x])/(1 + x) + 
         ((-285 + 201*x - 75*x^2 + 109*x^3)*Hpl[{0, 0}, x])/(3*(-1 + x)) + 
         (2*(42 - x + 45*x^2)*Hpl[{1, 0}, x])/3 + 
         (88*(1 + x^2)*Hpl[{1, 1}, x])/3 + 4*(1 + x^2)*Hpl[{1, 2}, x] + 
         8*(1 + x^2)*Hpl[{-1, -1, 0}, x] + (4*(-7 + 5*x)*(1 + x^2)*
           Hpl[{-1, 0, 0}, x])/(1 + x) + (4*(-11 + 7*x)*(1 + x^2)*
           Hpl[{0, 0, 0}, x])/((-1 + x)*(1 + x)) - 12*(1 + x^2)*
          Hpl[{1, 1, 0}, x] - (2864 - 270*Pi^2 - 4272*x + 12*Pi^2*x - 
           729*x^2 + 180*Pi^2*x^2 + 4272*x^3 - 12*Pi^2*x^3 - 2135*x^4 + 
           90*Pi^2*x^4 - 756*Zeta[3] + 324*x*Zeta[3] - 972*x^2*Zeta[3] + 
           324*x^3*Zeta[3] - 216*x^4*Zeta[3])/(27*(-1 + x)*(1 + x))))
dILarin["-"] = as*(-2*CF*Lq*(1 + x^2) + 2*CF*(3 - 6*x + 3*x^2 + 
         2*Hpl[{0}, x] + 2*x^2*Hpl[{0}, x] + 2*Hpl[{1}, x] + 
         2*x^2*Hpl[{1}, x])) + plusD[-1, 1 - x] + 
     as^2*(Lq^2*((11*CA*CF*(1 + x^2))/3 - (2*CF*Nf*(1 + x^2))/3 + 
         CF^2*(-2*(-1 + x)*(1 + x) - 2*(1 + x^2)*Hpl[{0}, x])) + 
       Lq*(CF*Nf*((8*(4 - 3*x + 4*x^2))/9 + 4*(1 + x^2)*Hpl[{0}, x] + 
           (8*(1 + x^2)*Hpl[{1}, x])/3) + 
         CA*CF*((4*(-59 - 8*x + 3*Pi^2*x - 8*x^2 - 59*x^3 + 3*Pi^2*x^3))/
            (9*(1 + x)) - 22*(1 + x^2)*Hpl[{0}, x] - 
           (44*(1 + x^2)*Hpl[{1}, x])/3 + (8*(-1 + x)*(1 + x^2)*
             Hpl[{-1, 0}, x])/(1 + x) - (8*x*(1 + x^2)*Hpl[{0, 0}, x])/
            (1 + x)) + CF^2*((8*(Pi^2 - 3*x + Pi^2*x^2 + 3*x^3))/
            (3*(1 + x)) + 4*(2 - 2*x + 5*x^2)*Hpl[{0}, x] + 
           8*(-1 + x)*(1 + x)*Hpl[{1}, x] - (16*(-1 + x)*(1 + x^2)*
             Hpl[{-1, 0}, x])/(1 + x) + (4*(3 + 7*x)*(1 + x^2)*
             Hpl[{0, 0}, x])/(1 + x) + 8*(1 + x^2)*Hpl[{1, 0}, x])) + 
       CF*Nf*((-95 + 12*Pi^2 + 168*x - 158*x^2 + 12*Pi^2*x^2)/27 - 
         ((-71 + 179*x - 182*x^2 + 98*x^3)*Hpl[{0}, x])/(9*(-1 + x)) - 
         (16*(4 - 3*x + 4*x^2)*Hpl[{1}, x])/9 - 8*(1 + x^2)*Hpl[{2}, x] - 
         10*(1 + x^2)*Hpl[{0, 0}, x] - (20*(1 + x^2)*Hpl[{1, 0}, x])/3 - 
         (16*(1 + x^2)*Hpl[{1, 1}, x])/3) + 
       CF^2*((-4*Pi^2*(-5 + 3*x)*(1 + x^2)*Hpl[{-1}, x])/(3*(1 + x)) - 
         (2*(-18 - 10*Pi^2 + 11*x + 16*Pi^2*x - 15*x^2 - 8*Pi^2*x^2 + 
            19*x^3 + 16*Pi^2*x^3 + 63*x^4 + 2*Pi^2*x^4)*Hpl[{0}, x])/
          (3*(-1 + x)*(1 + x)) + (2*(4*Pi^2 + 21*x - 21*x^2 + 4*Pi^2*x^2)*
           Hpl[{1}, x])/3 - 4*(1 + 2*x + 7*x^2)*Hpl[{2}, x] - 
         (8*(-1 + 3*x)*(1 + x^2)*Hpl[{3}, x])/(1 + x) - 
         (16*(1 + x^2)*(-2 + 3*x + x^2)*Hpl[{-2, 0}, x])/((-1 + x)*(1 + x)) + 
         24*(-1 + x)*(1 + x)*Hpl[{-1, 0}, x] + (32*(-1 + x)*(1 + x^2)*
           Hpl[{-1, 2}, x])/(1 + x) - (2*(-51 + 69*x - 126*x^2 + 74*x^3)*
           Hpl[{0, 0}, x])/(3*(-1 + x)) - (4*(-26 + 13*x + x^2)*
           Hpl[{1, 0}, x])/3 - 16*(-1 + x)*(1 + x)*Hpl[{1, 1}, x] - 
         8*(1 + x^2)*Hpl[{1, 2}, x] - 12*(1 + x^2)*Hpl[{2, 0}, x] + 
         12*(1 + x^2)*Hpl[{2, 1}, x] + 16*(1 + x^2)*Hpl[{-1, -1, 0}, x] + 
         (8*(-7 + 5*x)*(1 + x^2)*Hpl[{-1, 0, 0}, x])/(1 + x) - 
         (2*(-13 - 44*x + 30*x^2 - 44*x^3 + 39*x^4)*Hpl[{0, 0, 0}, x])/
          ((-1 + x)*(1 + x)) - 20*(1 + x^2)*Hpl[{1, 0, 0}, x] + 
         8*(1 + x^2)*Hpl[{1, 1, 0}, x] + (2*(-3 - 19*Pi^2 + 66*x + 2*Pi^2*x - 
            150*x^2 - 18*Pi^2*x^2 - 66*x^3 - 2*Pi^2*x^3 + 153*x^4 + 
            37*Pi^2*x^4 + 342*Zeta[3] - 324*x*Zeta[3] + 108*x^2*Zeta[3] - 
            324*x^3*Zeta[3] - 234*x^4*Zeta[3]))/(9*(-1 + x)*(1 + x))) + 
       CA*CF*((2*Pi^2*(-5 + 3*x)*(1 + x^2)*Hpl[{-1}, x])/(3*(1 + x)) - 
         ((554 - 768*x - 48*Pi^2*x - 33*x^2 + 24*Pi^2*x^2 + 618*x^3 - 
            48*Pi^2*x^3 - 671*x^4 + 24*Pi^2*x^4)*Hpl[{0}, x])/
          (9*(-1 + x)*(1 + x)) - (2*(-236 + 18*Pi^2 + 195*x - 227*x^2 + 
            18*Pi^2*x^2)*Hpl[{1}, x])/9 + 44*(1 + x^2)*Hpl[{2}, x] + 
         (16*x*(1 + x^2)*Hpl[{3}, x])/(1 + x) + (8*(1 + x^2)*(-2 + 3*x + x^2)*
           Hpl[{-2, 0}, x])/((-1 + x)*(1 + x)) - 12*(-1 + x)*(1 + x)*
          Hpl[{-1, 0}, x] - (16*(-1 + x)*(1 + x^2)*Hpl[{-1, 2}, x])/(1 + x) + 
         ((-165 + 177*x - 243*x^2 + 181*x^3)*Hpl[{0, 0}, x])/(3*(-1 + x)) + 
         (2*(42 - x + 45*x^2)*Hpl[{1, 0}, x])/3 + 
         (88*(1 + x^2)*Hpl[{1, 1}, x])/3 + 4*(1 + x^2)*Hpl[{1, 2}, x] - 
         8*(1 + x^2)*Hpl[{-1, -1, 0}, x] - (4*(-7 + 5*x)*(1 + x^2)*
           Hpl[{-1, 0, 0}, x])/(1 + x) + (4*x*(-11 + 7*x)*(1 + x^2)*
           Hpl[{0, 0, 0}, x])/((-1 + x)*(1 + x)) - 12*(1 + x^2)*
          Hpl[{1, 1, 0}, x] - (1298 - 144*Pi^2 - 2004*x + 48*Pi^2*x + 
           135*x^2 - 36*Pi^2*x^2 + 2004*x^3 - 48*Pi^2*x^3 - 1433*x^4 + 
           180*Pi^2*x^4 + 432*Zeta[3] - 972*x*Zeta[3] + 324*x^2*Zeta[3] - 
           972*x^3*Zeta[3] - 108*x^4*Zeta[3])/(27*(-1 + x)*(1 + x))))


==> anc/NEEC_h_DIS-MSb.m <==
dIMSb["-"] = as*(-2*CF*Lq*(1 + x^2) + CF*(-2*(-1 + x)^2 + 
         4*(1 + x^2)*Hpl[{0}, x] + 4*(1 + x^2)*Hpl[{1}, x])) + 
     plusD[-1, 1 - x] + as^2*(Lq^2*((11*CA*CF*(1 + x^2))/3 - 
         (2*CF*Nf*(1 + x^2))/3 + CF^2*(-2*(-1 + x)*(1 + x) - 
           2*(1 + x^2)*Hpl[{0}, x])) + 
       Lq*(CF*((8*Nf*(4 - 3*x + 4*x^2))/9 + 4*Nf*(1 + x^2)*Hpl[{0}, x] + 
           (8*Nf*(1 + x^2)*Hpl[{1}, x])/3) + 
         CA*CF*((4*(-59 - 8*x + 3*Pi^2*x - 8*x^2 - 59*x^3 + 3*Pi^2*x^3))/
            (9*(1 + x)) - 22*(1 + x^2)*Hpl[{0}, x] - 
           (44*(1 + x^2)*Hpl[{1}, x])/3 + (8*(-1 + x)*(1 + x^2)*
             Hpl[{-1, 0}, x])/(1 + x) - (8*x*(1 + x^2)*Hpl[{0, 0}, x])/
            (1 + x)) + CF^2*((8*(-6 + Pi^2 - 9*x + 6*x^2 + Pi^2*x^2 + 9*x^3))/
            (3*(1 + x)) + 4*(-2 - 2*x + x^2)*Hpl[{0}, x] + 
           8*(-1 + x)*(1 + x)*Hpl[{1}, x] - (16*(-1 + x)*(1 + x^2)*
             Hpl[{-1, 0}, x])/(1 + x) + (4*(3 + 7*x)*(1 + x^2)*
             Hpl[{0, 0}, x])/(1 + x) + 8*(1 + x^2)*Hpl[{1, 0}, x])) + 
       CF*((Nf*(25 + 12*Pi^2 - 72*x - 38*x^2 + 12*Pi^2*x^2))/27 - 
         (Nf*(-47 + 107*x - 110*x^2 + 74*x^3)*Hpl[{0}, x])/(9*(-1 + x)) - 
         (16*Nf*(4 - 3*x + 4*x^2)*Hpl[{1}, x])/9 - 8*Nf*(1 + x^2)*
          Hpl[{2}, x] - 10*Nf*(1 + x^2)*Hpl[{0, 0}, x] - 
         (20*Nf*(1 + x^2)*Hpl[{1, 0}, x])/3 - 
         (16*Nf*(1 + x^2)*Hpl[{1, 1}, x])/3) + 
       CF^2*((-4*Pi^2*(-5 + 3*x)*(1 + x^2)*Hpl[{-1}, x])/(3*(1 + x)) - 
         (2*(42 - 10*Pi^2 + 23*x + 16*Pi^2*x - 99*x^2 - 8*Pi^2*x^2 + 7*x^3 + 
            16*Pi^2*x^3 + 87*x^4 + 2*Pi^2*x^4)*Hpl[{0}, x])/
          (3*(-1 + x)*(1 + x)) + (2*(48 + 4*Pi^2 + 21*x - 69*x^2 + 
            4*Pi^2*x^2)*Hpl[{1}, x])/3 - 12*(-1 - 2*x + x^2)*Hpl[{2}, x] - 
         (8*(-1 + 3*x)*(1 + x^2)*Hpl[{3}, x])/(1 + x) - 
         (16*(1 + x^2)*(-2 + 3*x + x^2)*Hpl[{-2, 0}, x])/((-1 + x)*(1 + x)) - 
         8*(-1 + x)*(1 + x)*Hpl[{-1, 0}, x] + (32*(-1 + x)*(1 + x^2)*
           Hpl[{-1, 2}, x])/(1 + x) - (2*(21 - 3*x - 54*x^2 + 2*x^3)*
           Hpl[{0, 0}, x])/(3*(-1 + x)) - (4*(-14 - 11*x + 13*x^2)*
           Hpl[{1, 0}, x])/3 - 16*(-1 + x)*(1 + x)*Hpl[{1, 1}, x] - 
         8*(1 + x^2)*Hpl[{1, 2}, x] - 12*(1 + x^2)*Hpl[{2, 0}, x] + 
         12*(1 + x^2)*Hpl[{2, 1}, x] + 16*(1 + x^2)*Hpl[{-1, -1, 0}, x] + 
         (8*(-7 + 5*x)*(1 + x^2)*Hpl[{-1, 0, 0}, x])/(1 + x) - 
         (2*(-13 - 44*x + 30*x^2 - 44*x^3 + 39*x^4)*Hpl[{0, 0, 0}, x])/
          ((-1 + x)*(1 + x)) - 20*(1 + x^2)*Hpl[{1, 0, 0}, x] + 
         8*(1 + x^2)*Hpl[{1, 1, 0}, x] + (2*(-183 - 7*Pi^2 - 6*x + 2*Pi^2*x + 
            282*x^2 + 6*Pi^2*x^2 + 6*x^3 - 2*Pi^2*x^3 - 99*x^4 + Pi^2*x^4 + 
            342*Zeta[3] - 324*x*Zeta[3] + 108*x^2*Zeta[3] - 324*x^3*Zeta[3] - 
            234*x^4*Zeta[3]))/(9*(-1 + x)*(1 + x))) + 
       CA*CF*((2*Pi^2*(-5 + 3*x)*(1 + x^2)*Hpl[{-1}, x])/(3*(1 + x)) - 
         ((422 - 504*x - 48*Pi^2*x - 33*x^2 + 24*Pi^2*x^2 + 354*x^3 - 
            48*Pi^2*x^3 - 539*x^4 + 24*Pi^2*x^4)*Hpl[{0}, x])/
          (9*(-1 + x)*(1 + x)) - (2*(-236 + 18*Pi^2 + 195*x - 227*x^2 + 
            18*Pi^2*x^2)*Hpl[{1}, x])/9 + 44*(1 + x^2)*Hpl[{2}, x] + 
         (16*x*(1 + x^2)*Hpl[{3}, x])/(1 + x) + (8*(1 + x^2)*(-2 + 3*x + x^2)*
           Hpl[{-2, 0}, x])/((-1 + x)*(1 + x)) + 4*(-1 + x)*(1 + x)*
          Hpl[{-1, 0}, x] - (16*(-1 + x)*(1 + x^2)*Hpl[{-1, 2}, x])/(1 + x) + 
         ((-165 + 129*x - 147*x^2 + 133*x^3)*Hpl[{0, 0}, x])/(3*(-1 + x)) + 
         (2*(42 - x + 45*x^2)*Hpl[{1, 0}, x])/3 + 
         (88*(1 + x^2)*Hpl[{1, 1}, x])/3 + 4*(1 + x^2)*Hpl[{1, 2}, x] - 
         8*(1 + x^2)*Hpl[{-1, -1, 0}, x] - (4*(-7 + 5*x)*(1 + x^2)*
           Hpl[{-1, 0, 0}, x])/(1 + x) + (4*x*(-11 + 7*x)*(1 + x^2)*
           Hpl[{0, 0, 0}, x])/((-1 + x)*(1 + x)) - 12*(1 + x^2)*
          Hpl[{1, 1, 0}, x] - (278 - 144*Pi^2 + 36*x - 24*Pi^2*x + 135*x^2 + 
           36*Pi^2*x^2 - 36*x^3 + 24*Pi^2*x^3 - 413*x^4 + 108*Pi^2*x^4 + 
           432*Zeta[3] - 972*x*Zeta[3] + 324*x^2*Zeta[3] - 972*x^3*Zeta[3] - 
           108*x^4*Zeta[3])/(27*(-1 + x)*(1 + x))))
 
dIMSb["+"] = as*(-2*CF*Lq*(1 + x^2) + CF*(-2*(-1 + x)^2 + 
         4*(1 + x^2)*Hpl[{0}, x] + 4*(1 + x^2)*Hpl[{1}, x])) + 
     plusD[-1, 1 - x] + as^2*(Lq^2*((11*CA*CF*(1 + x^2))/3 - 
         (2*CF*Nf*(1 + x^2))/3 + CF^2*(-2*(-1 + x)*(1 + x) - 
           2*(1 + x^2)*Hpl[{0}, x])) + 
       Lq*(CF*((8*Nf*(4 - 3*x + 4*x^2))/9 + 4*Nf*(1 + x^2)*Hpl[{0}, x] + 
           (8*Nf*(1 + x^2)*Hpl[{1}, x])/3) + 
         CA*CF*((4*(-95 + 3*Pi^2 + 28*x + 28*x^2 + 3*Pi^2*x^2 - 95*x^3))/
            (9*(1 + x)) - 2*(15 + 7*x^2)*Hpl[{0}, x] - 
           (44*(1 + x^2)*Hpl[{1}, x])/3 - (8*(-1 + x)*(1 + x^2)*
             Hpl[{-1, 0}, x])/(1 + x) - (8*(1 + x^2)*Hpl[{0, 0}, x])/
            (1 + x)) + CF^2*((8*(6 - 21*x + Pi^2*x - 6*x^2 + 21*x^3 + 
              Pi^2*x^3))/(3*(1 + x)) - 4*(-2 + 2*x + 3*x^2)*Hpl[{0}, x] + 
           8*(-1 + x)*(1 + x)*Hpl[{1}, x] + (16*(-1 + x)*(1 + x^2)*
             Hpl[{-1, 0}, x])/(1 + x) + (4*(7 + 3*x)*(1 + x^2)*
             Hpl[{0, 0}, x])/(1 + x) + 8*(1 + x^2)*Hpl[{1, 0}, x])) + 
       CF*((Nf*(25 + 12*Pi^2 - 72*x - 38*x^2 + 12*Pi^2*x^2))/27 - 
         (Nf*(-47 + 107*x - 110*x^2 + 74*x^3)*Hpl[{0}, x])/(9*(-1 + x)) - 
         (16*Nf*(4 - 3*x + 4*x^2)*Hpl[{1}, x])/9 - 8*Nf*(1 + x^2)*
          Hpl[{2}, x] - 10*Nf*(1 + x^2)*Hpl[{0, 0}, x] - 
         (20*Nf*(1 + x^2)*Hpl[{1, 0}, x])/3 - 
         (16*Nf*(1 + x^2)*Hpl[{1, 1}, x])/3) + 
       CA*CF*((-2*Pi^2*(-5 + 3*x)*(1 + x^2)*Hpl[{-1}, x])/(3*(1 + x)) - 
         ((656 - 48*Pi^2 - 936*x + 24*Pi^2*x + 219*x^2 - 48*Pi^2*x^2 + 
            786*x^3 + 24*Pi^2*x^3 - 1025*x^4)*Hpl[{0}, x])/
          (9*(-1 + x)*(1 + x)) - (2*(-380 + 18*Pi^2 + 483*x - 371*x^2 + 
            18*Pi^2*x^2)*Hpl[{1}, x])/9 + 4*(15 + 7*x^2)*Hpl[{2}, x] + 
         (16*(1 + x^2)*Hpl[{3}, x])/(1 + x) + (8*(1 + x^2)*(2 - x + x^2)*
           Hpl[{-2, 0}, x])/((-1 + x)*(1 + x)) - 4*(1 + x)*(-1 + 5*x)*
          Hpl[{-1, 0}, x] + (16*(-1 + x)*(1 + x^2)*Hpl[{-1, 2}, x])/(1 + x) + 
         ((-237 + 105*x - 27*x^2 + 109*x^3)*Hpl[{0, 0}, x])/(3*(-1 + x)) + 
         (2*(42 - x + 45*x^2)*Hpl[{1, 0}, x])/3 + 
         (88*(1 + x^2)*Hpl[{1, 1}, x])/3 + 4*(1 + x^2)*Hpl[{1, 2}, x] + 
         8*(1 + x^2)*Hpl[{-1, -1, 0}, x] + (4*(-7 + 5*x)*(1 + x^2)*
           Hpl[{-1, 0, 0}, x])/(1 + x) + (4*(-11 + 7*x)*(1 + x^2)*
           Hpl[{0, 0, 0}, x])/((-1 + x)*(1 + x)) - 12*(1 + x^2)*
          Hpl[{1, 1, 0}, x] - (332 - 198*Pi^2 + 792*x - 60*Pi^2*x - 729*x^2 + 
           108*Pi^2*x^2 - 792*x^3 + 60*Pi^2*x^3 + 397*x^4 + 90*Pi^2*x^4 - 
           756*Zeta[3] + 324*x*Zeta[3] - 972*x^2*Zeta[3] + 324*x^3*Zeta[3] - 
           216*x^4*Zeta[3])/(27*(-1 + x)*(1 + x))) + 
       CF^2*((4*Pi^2*(-5 + 3*x)*(1 + x^2)*Hpl[{-1}, x])/(3*(1 + x)) - 
         (2*(-36 + 6*Pi^2 + 167*x - 8*Pi^2*x - 183*x^2 + 16*Pi^2*x^2 - 
            137*x^3 - 8*Pi^2*x^3 + 249*x^4 + 10*Pi^2*x^4)*Hpl[{0}, x])/
          (3*(-1 + x)*(1 + x)) + (2*(-48 + 4*Pi^2 + 213*x - 165*x^2 + 
            4*Pi^2*x^2)*Hpl[{1}, x])/3 + 4*(-5 + 6*x + 5*x^2)*Hpl[{2}, x] + 
         (8*(-3 + x)*(1 + x^2)*Hpl[{3}, x])/(1 + x) - 
         (16*(1 + x^2)*(2 - x + x^2)*Hpl[{-2, 0}, x])/((-1 + x)*(1 + x)) + 
         8*(1 + x)*(-1 + 5*x)*Hpl[{-1, 0}, x] - 
         (32*(-1 + x)*(1 + x^2)*Hpl[{-1, 2}, x])/(1 + x) + 
         (2*(51 + 27*x - 66*x^2 + 22*x^3)*Hpl[{0, 0}, x])/(3*(-1 + x)) - 
         (4*(-14 - 11*x + 13*x^2)*Hpl[{1, 0}, x])/3 - 16*(-1 + x)*(1 + x)*
          Hpl[{1, 1}, x] - 8*(1 + x^2)*Hpl[{1, 2}, x] - 
         12*(1 + x^2)*Hpl[{2, 0}, x] + 12*(1 + x^2)*Hpl[{2, 1}, x] - 
         16*(1 + x^2)*Hpl[{-1, -1, 0}, x] - (8*(-7 + 5*x)*(1 + x^2)*
           Hpl[{-1, 0, 0}, x])/(1 + x) - (2*(-57 + 28*x - 42*x^2 + 28*x^3 + 
            11*x^4)*Hpl[{0, 0, 0}, x])/((-1 + x)*(1 + x)) - 
         20*(1 + x^2)*Hpl[{1, 0, 0}, x] + 8*(1 + x^2)*Hpl[{1, 1, 0}, x] - 
         (2*(165 + 25*Pi^2 - 246*x + 10*Pi^2*x + 6*x^2 - 30*Pi^2*x^2 + 
            246*x^3 - 10*Pi^2*x^3 - 171*x^4 + 5*Pi^2*x^4 + 54*Zeta[3] - 
            108*x*Zeta[3] + 324*x^2*Zeta[3] - 108*x^3*Zeta[3] + 
            270*x^4*Zeta[3]))/(9*(-1 + x)*(1 + x))))
 
dIMSb["gg"] = as*(-4*CA*Lq*(2 - 3*x + 2*x^2) + 
       8*CA*(1 - 2*x + x^2 + 2*Hpl[{0}, x] - 3*x*Hpl[{0}, x] + 
         2*x^2*Hpl[{0}, x] + 2*Hpl[{1}, x] - 3*x*Hpl[{1}, x] + 
         2*x^2*Hpl[{1}, x])) + plusD[-1, 1 - x] + 
     as^2*(Lq^2*(CA^2*((2*(-74 - 33*x + 118*x^2))/3 - 8*(4 + 9*x + 4*x^2)*
            Hpl[{0}, x]) + Nf*((-4*CA*(2 - 3*x + 2*x^2))/3 + 
           CF*(-10*(-1 + x)*(1 + x) + 4*(1 + 3*x + x^2)*Hpl[{0}, x]))) + 
       Lq*(Nf*(CA*((40*(5 - 9*x + 5*x^2))/9 + (8*(5 - 6*x + 3*x^2)*Hpl[{0}, 
                x])/3 + (16*(2 - 3*x + 2*x^2)*Hpl[{1}, x])/3) + 
           CF*((4*(-33 + 2*Pi^2 - 30*x + 6*Pi^2*x + 63*x^2 + 2*Pi^2*x^2))/3 + 
             4*(-9 - 10*x + 7*x^2)*Hpl[{0}, x] + 40*(-1 + x)*(1 + x)*
              Hpl[{1}, x] - 16*(1 + 3*x + x^2)*Hpl[{2}, x] - 
             24*(1 + 3*x + x^2)*Hpl[{0, 0}, x])) + 
         CA^2*((-2*(-1067 + 48*Pi^2 - 1391*x + 348*Pi^2*x + 1201*x^2 + 
              336*Pi^2*x^2 + 1525*x^3 + 24*Pi^2*x^3))/(9*(1 + x)) - 
           (4*(-167 - 114*x + 255*x^2)*Hpl[{0}, x])/3 - 
           (8*(-74 - 33*x + 118*x^2)*Hpl[{1}, x])/3 + 48*(2 + 7*x + 2*x^2)*
            Hpl[{2}, x] + (16*(-1 + x)*(2 + 3*x + 2*x^2)*Hpl[{-1, 0}, x])/
            (1 + x) + (16*(14 + 39*x + 38*x^2 + 12*x^3)*Hpl[{0, 0}, x])/
            (1 + x) + 16*(2 - 3*x + 2*x^2)*Hpl[{1, 0}, x])) + 
       Nf*(CA*((-2653 + 120*Pi^2 + 5523*x - 132*Pi^2*x - 3274*x^2 + 
             36*Pi^2*x^2 - 24*Pi^2*x^3)/54 - ((-426 + 1212*x - 1139*x^2 + 
              338*x^3)*Hpl[{0}, x])/(9*(-1 + x)) - 
           (2*(200 - 357*x + 197*x^2)*Hpl[{1}, x])/9 - 
           (16*(5 - 6*x + 3*x^2)*Hpl[{2}, x])/3 - 
           (2*(-46 + 94*x - 69*x^2 + 21*x^3 + 2*x^4)*Hpl[{0, 0}, x])/
            (3*(-1 + x)) - (2*(34 - 49*x + 33*x^2 + 2*x^3)*Hpl[{1, 0}, x])/
            3 - (32*(2 - 3*x + 2*x^2)*Hpl[{1, 1}, x])/3) + 
         CF*((-4*(-66 - Pi^2 - 93*x + 10*Pi^2*x + 159*x^2 + 3*Pi^2*x^2))/3 - 
           (2*(-111 + 4*Pi^2 - 186*x + 12*Pi^2*x + 231*x^2 + 4*Pi^2*x^2)*
             Hpl[{0}, x])/3 - 8*(-1 + x)*(11 + 21*x)*Hpl[{1}, x] - 
           8*(-9 - 10*x + 7*x^2)*Hpl[{2}, x] + 48*(1 + 3*x + x^2)*
            Hpl[{3}, x] - 2*(-29 - 50*x + 31*x^2)*Hpl[{0, 0}, x] - 
           100*(-1 + x)*(1 + x)*Hpl[{1, 0}, x] - 80*(-1 + x)*(1 + x)*
            Hpl[{1, 1}, x] + 40*(1 + 3*x + x^2)*Hpl[{2, 0}, x] + 
           32*(1 + 3*x + x^2)*Hpl[{2, 1}, x] + 4*(13 + 42*x + 15*x^2)*
            Hpl[{0, 0, 0}, x])) + 
       CA^2*((4*Pi^2*(-5 + 3*x)*(2 + 3*x + 2*x^2)*Hpl[{-1}, x])/(3*(1 + x)) - 
         ((-4047 + 96*Pi^2 - 2622*x + 768*Pi^2*x + 9437*x^2 - 96*Pi^2*x^2 + 
            2691*x^3 - 816*Pi^2*x^3 - 5321*x^4 + 96*Pi^2*x^4)*Hpl[{0}, x])/
          (9*(-1 + x)*(1 + x)) - (2*(2134 + 24*Pi^2 + 645*x - 36*Pi^2*x - 
            3047*x^2 + 24*Pi^2*x^2)*Hpl[{1}, x])/9 + 
         (8*(-161 - 126*x + 261*x^2)*Hpl[{2}, x])/3 - 
         (32*(10 + 41*x + 40*x^2 + 8*x^3)*Hpl[{3}, x])/(1 + x) - 
         (16*(4 + 4*x - 3*x^2 - 5*x^3 + 2*x^4)*Hpl[{-2, 0}, x])/
          ((-1 + x)*(1 + x)) + 16*(1 + x)*(1 + 5*x)*Hpl[{-1, 0}, x] - 
         (32*(-1 + x)*(2 + 3*x + 2*x^2)*Hpl[{-1, 2}, x])/(1 + x) + 
         (2*(701 - 29*x - 1821*x^2 + 1149*x^3 + 11*x^4)*Hpl[{0, 0}, x])/
          (3*(-1 + x)) + (2*(-749 - 313*x + 1161*x^2 + 11*x^3)*
           Hpl[{1, 0}, x])/3 + (16*(-74 - 33*x + 118*x^2)*Hpl[{1, 1}, x])/3 - 
         8*(2 - 3*x + 2*x^2)*Hpl[{1, 2}, x] - 96*(3 + 8*x + 3*x^2)*
          Hpl[{2, 0}, x] - 24*(6 + 31*x + 6*x^2)*Hpl[{2, 1}, x] - 
         16*(2 + 3*x + 2*x^2)*Hpl[{-1, -1, 0}, x] - 
         (8*(-7 + 5*x)*(2 + 3*x + 2*x^2)*Hpl[{-1, 0, 0}, x])/(1 + x) - 
         (8*(-74 - 115*x + 7*x^2 + 122*x^3 + 56*x^4)*Hpl[{0, 0, 0}, x])/
          ((-1 + x)*(1 + x)) - 40*(2 - 3*x + 2*x^2)*Hpl[{1, 0, 0}, x] - 
         8*(2 - 3*x + 2*x^2)*Hpl[{1, 1, 0}, x] + 
         (20285 - 60*Pi^2 + 30183*x - 2508*Pi^2*x - 73521*x^2 + 
           744*Pi^2*x^2 - 30183*x^3 + 2376*Pi^2*x^3 + 53236*x^4 - 
           684*Pi^2*x^4 + 132*Pi^2*x^5 + 3456*Zeta[3] - 16848*x*Zeta[3] + 
           3888*x^2*Zeta[3] + 18144*x^3*Zeta[3] - 11232*x^4*Zeta[3])/
          (54*(-1 + x)*(1 + x))))
 
dIMSb["gq"] = as*(-2*CF*Lq*(-2 + x)*(-1 + x) + 
       CF*(4*(-1 + x)^2 + 4*(-2 + x)*(-1 + x)*Hpl[{0}, x] + 
         4*(-2 + x)*(-1 + x)*Hpl[{1}, x])) + 
     as^2*(Lq^2*((-4*CF*Nf*(-2 + x)*(-1 + x))/3 + 
         CA*CF*((2*(-1 + x)*(50 + 47*x))/3 - 4*(4 + 9*x + 3*x^2)*
            Hpl[{0}, x] - 4*(-2 + x)*(-1 + x)*Hpl[{1}, x]) + 
         CF^2*(3*(-1 + x)*x + 2*(-2 - 3*x + x^2)*Hpl[{0}, x] + 
           4*(-2 + x)*(-1 + x)*Hpl[{1}, x])) + 
       CF*((-16*Nf*(-1 + x)*(-17 + 10*x))/27 - (80*Nf*(-2 + x)*(-1 + x)*
           Hpl[{0}, x])/9 - (4*Nf*(-1 + x)*(-8 + 3*x)*Hpl[{1}, x])/3 - 
         (16*Nf*(-2 + x)*(-1 + x)*Hpl[{2}, x])/3 - 
         (32*Nf*(-2 + x)*(-1 + x)*Hpl[{0, 0}, x])/3 - 
         (16*Nf*(-2 + x)*(-1 + x)*Hpl[{1, 0}, x])/3 - 
         (4*Nf*(-2 + x)*(-1 + x)*Hpl[{1, 1}, x])/3) + 
       Lq*(CF*((40*Nf*(-2 + x)*(-1 + x))/9 + (16*Nf*(-2 + x)*(-1 + x)*
             Hpl[{0}, x])/3 + (8*Nf*(-2 + x)*(-1 + x)*Hpl[{1}, x])/3) + 
         CF^2*((2*(-21 + 4*Pi^2 + 33*x - 18*Pi^2*x - 12*x^2 + 6*Pi^2*x^2))/
            3 - 6*x*(1 + 3*x)*Hpl[{0}, x] - 24*(-1 + x)^2*Hpl[{1}, x] - 
           8*(2 - 9*x + 3*x^2)*Hpl[{2}, x] - 12*(-2 - 3*x + x^2)*
            Hpl[{0, 0}, x] - 16*(-2 + x)*(-1 + x)*Hpl[{1, 0}, x] - 
           24*(-2 + x)*(-1 + x)*Hpl[{1, 1}, x]) + 
         CA*CF*((-4*(-415 + 24*Pi^2 + 186*x + 57*Pi^2*x + 229*x^2 + 
              15*Pi^2*x^2))/9 - (4*(-112 - 21*x + 109*x^2)*Hpl[{0}, x])/3 - 
           (4*(-1 + x)*(122 + 83*x)*Hpl[{1}, x])/3 + 8*(10 + 15*x + 7*x^2)*
            Hpl[{2}, x] + 8*(-1 + x)*(2 + x)*Hpl[{-1, 0}, x] + 
           8*(2 + x)*(7 + 9*x)*Hpl[{0, 0}, x] + 24*(-2 + x)*(-1 + x)*
            Hpl[{1, 0}, x] + 24*(-2 + x)*(-1 + x)*Hpl[{1, 1}, x])) + 
       CA*CF*((2*Pi^2*(2 + x)*(-5 + 3*x)*Hpl[{-1}, x])/3 + 
         (2*(-1633 + 72*Pi^2 + 429*x + 120*Pi^2*x + 817*x^2 + 24*Pi^2*x^2)*
           Hpl[{0}, x])/9 + (4*(-1 + x)*(307 - 6*Pi^2 + 135*x + 3*Pi^2*x)*
           Hpl[{1}, x])/3 + (8*(-131 + 6*x + 101*x^2)*Hpl[{2}, x])/3 - 
         16*(2 + x)*(7 + 9*x)*Hpl[{3}, x] - 8*(-4 - 4*x + x^2)*
          Hpl[{-2, 0}, x] + 8*(1 + x)*(1 + 5*x)*Hpl[{-1, 0}, x] - 
         16*(-1 + x)*(2 + x)*Hpl[{-1, 2}, x] + (2*(-472 - 201*x + 514*x^2)*
           Hpl[{0, 0}, x])/3 + (2*(-1 + x)*(569 + 443*x)*Hpl[{1, 0}, x])/3 + 
         (2*(-1 + x)*(542 + 311*x)*Hpl[{1, 1}, x])/3 - 52*(-2 + x)*(-1 + x)*
          Hpl[{1, 2}, x] - 16*(13 + 18*x + 9*x^2)*Hpl[{2, 0}, x] - 
         4*(42 + 57*x + 29*x^2)*Hpl[{2, 1}, x] - 8*(1 + x)*(2 + x)*
          Hpl[{-1, -1, 0}, x] - 4*(2 + x)*(-7 + 5*x)*Hpl[{-1, 0, 0}, x] - 
         4*(74 + 115*x + 43*x^2)*Hpl[{0, 0, 0}, x] - 52*(-2 + x)*(-1 + x)*
          Hpl[{1, 0, 0}, x] - 52*(-2 + x)*(-1 + x)*Hpl[{1, 1, 0}, x] - 
         52*(-2 + x)*(-1 + x)*Hpl[{1, 1, 1}, x] + 
         (2*(-5306 + 225*Pi^2 + 1269*x + 4037*x^2 + 27*Pi^2*x^2 + 
            432*Zeta[3] + 810*x*Zeta[3] - 270*x^2*Zeta[3]))/27) + 
       CF^2*(((147 - 24*Pi^2 - 147*x + 60*Pi^2*x + 72*x^2 - 20*Pi^2*x^2)*
           Hpl[{0}, x])/3 - (4*(-1 + x)*(48 - 8*Pi^2 - 27*x + 4*Pi^2*x)*
           Hpl[{1}, x])/3 + 12*(4 - 5*x + 5*x^2)*Hpl[{2}, x] + 
         8*(2 - 21*x + 7*x^2)*Hpl[{3}, x] + (12 + 23*x + 29*x^2)*
          Hpl[{0, 0}, x] + 2*(-1 + x)*(-16 + 21*x)*Hpl[{1, 0}, x] + 
         2*(-1 + x)*(-38 + 29*x)*Hpl[{1, 1}, x] + 48*(-2 + x)*(-1 + x)*
          Hpl[{1, 2}, x] + 4*(6 - 39*x + 13*x^2)*Hpl[{2, 0}, x] + 
         64*(1 - 3*x + x^2)*Hpl[{2, 1}, x] + 2*(-26 - 45*x + 15*x^2)*
          Hpl[{0, 0, 0}, x] + 32*(-2 + x)*(-1 + x)*Hpl[{1, 0, 0}, x] + 
         48*(-2 + x)*(-1 + x)*Hpl[{1, 1, 0}, x] + 52*(-2 + x)*(-1 + x)*
          Hpl[{1, 1, 1}, x] + (345 - 40*Pi^2 - 510*x + 46*Pi^2*x + 165*x^2 - 
           30*Pi^2*x^2 - 192*Zeta[3] + 288*x*Zeta[3] - 96*x^2*Zeta[3])/3))
 
dIMSb["qg"] = as*(-4*Nf*(-1 + x)^2 + 2*Lq*Nf*(-1 + x)*(-1 + 2*x) - 
       4*Nf*(-1 + x)*(-1 + 2*x)*Hpl[{0}, x] - 4*Nf*(-1 + x)*(-1 + 2*x)*
        Hpl[{1}, x]) + 
     as^2*(Lq^2*(CA*(-24*Nf*(-1 + x)*(1 + 2*x) + 8*Nf*(1 + 6*x + x^2)*
            Hpl[{0}, x] - 4*Nf*(-1 + x)*(-1 + 2*x)*Hpl[{1}, x]) + 
         CF*(-3*Nf*(-1 + x) + 2*Nf*(1 - 3*x + 6*x^2)*Hpl[{0}, x] + 
           4*Nf*(-1 + x)*(-1 + 2*x)*Hpl[{1}, x])) + 
       Lq*(CF*((2*Nf*(30 - 39*x + 9*x^2 + 8*Pi^2*x^2))/3 - 
           2*Nf*(1 - 17*x + 4*x^2)*Hpl[{0}, x] + 12*Nf*(-1 + x)*Hpl[{1}, x] - 
           16*Nf*(1 - 3*x + 4*x^2)*Hpl[{2}, x] - 12*Nf*(1 - 3*x + 6*x^2)*
            Hpl[{0, 0}, x] - 24*Nf*(-1 + x)*(-1 + 2*x)*Hpl[{1, 0}, x] - 
           24*Nf*(-1 + x)*(-1 + 2*x)*Hpl[{1, 1}, x]) + 
         CA*((4*Nf*(-102 + 3*Pi^2 - 39*x + 29*Pi^2*x + 141*x^2))/3 + 
           4*Nf*(-29 - 31*x + 52*x^2)*Hpl[{0}, x] + 96*Nf*(-1 + x)*(1 + 2*x)*
            Hpl[{1}, x] - 16*Nf*(1 + 15*x)*Hpl[{2}, x] - 8*Nf*(-1 + x)*
            (1 + 2*x)*Hpl[{-1, 0}, x] - 8*Nf*(7 + 35*x + 6*x^2)*
            Hpl[{0, 0}, x] + 16*Nf*(-1 + x)*(-1 + 2*x)*Hpl[{1, 0}, x] + 
           24*Nf*(-1 + x)*(-1 + 2*x)*Hpl[{1, 1}, x])) + 
       CA*((-2*Nf*Pi^2*(1 + 2*x)*(-5 + 3*x)*Hpl[{-1}, x])/3 + 
         (2*Nf*(414 - 8*Pi^2 + 227*x - 68*Pi^2*x - 509*x^2 + 8*Pi^2*x^2)*
           Hpl[{0}, x])/3 + (2*Nf*(-1 + x)*(-420 - 2*Pi^2 - 549*x + 4*Pi^2*x)*
           Hpl[{1}, x])/3 - 8*Nf*(-29 - 31*x + 52*x^2)*Hpl[{2}, x] + 
         16*Nf*(5 + 41*x + 2*x^2)*Hpl[{3}, x] + 8*Nf*(-2 - 5*x + 2*x^2)*
          Hpl[{-2, 0}, x] - 8*Nf*(1 + x)*(1 + 5*x)*Hpl[{-1, 0}, x] + 
         16*Nf*(-1 + x)*(1 + 2*x)*Hpl[{-1, 2}, x] - 
         (2*Nf*(-393 - 459*x + 705*x^2 + x^3)*Hpl[{0, 0}, x])/3 - 
         (2*Nf*(-1 + x)*(373 + 694*x + x^2)*Hpl[{1, 0}, x])/3 - 
         8*Nf*(-1 + x)*(25 + 47*x)*Hpl[{1, 1}, x] - 44*Nf*(-1 + x)*(-1 + 2*x)*
          Hpl[{1, 2}, x] + 16*Nf*(3 + 36*x + x^2)*Hpl[{2, 0}, x] - 
         16*Nf*(-1 - 33*x + 2*x^2)*Hpl[{2, 1}, x] + 8*Nf*(1 + x)*(1 + 2*x)*
          Hpl[{-1, -1, 0}, x] + 4*Nf*(1 + 2*x)*(-7 + 5*x)*
          Hpl[{-1, 0, 0}, x] + 4*Nf*(37 + 161*x + 30*x^2)*Hpl[{0, 0, 0}, x] - 
         32*Nf*(-1 + x)*(-1 + 2*x)*Hpl[{1, 0, 0}, x] - 
         60*Nf*(-1 + x)*(-1 + 2*x)*Hpl[{1, 1, 0}, x] - 
         52*Nf*(-1 + x)*(-1 + 2*x)*Hpl[{1, 1, 1}, x] - 
         (2*Nf*(-1074 + 23*Pi^2 - 1146*x + 93*Pi^2*x + 2220*x^2 - 
            33*Pi^2*x^2 + Pi^2*x^3 - 18*Zeta[3] + 594*x*Zeta[3] - 
            360*x^2*Zeta[3]))/9) + 
       CF*(-1/3*(Nf*(216 - 4*Pi^2 - 179*x + 12*Pi^2*x + 23*x^2 + 8*Pi^2*x^2)*
           Hpl[{0}, x]) - 2*Nf*(-1 + x)*(-24 + 11*x)*Hpl[{1}, x] + 
         4*Nf*(-1 - 13*x + 2*x^2)*Hpl[{2}, x] + 24*Nf*(1 - 3*x + 6*x^2)*
          Hpl[{3}, x] - (Nf*(69 + 315*x - 72*x^2 + 16*x^3)*Hpl[{0, 0}, x])/
          3 - (2*Nf*(-1 + x)*(29 + 20*x + 8*x^2)*Hpl[{1, 0}, x])/3 - 
         8*Nf*(-1 + x)*(2 + x)*Hpl[{1, 1}, x] + 48*Nf*(-1 + x)*(-1 + 2*x)*
          Hpl[{1, 2}, x] + 4*Nf*(11 - 33*x + 42*x^2)*Hpl[{2, 0}, x] + 
         4*Nf*(9 - 27*x + 34*x^2)*Hpl[{2, 1}, x] + 2*Nf*(13 - 39*x + 82*x^2)*
          Hpl[{0, 0, 0}, x] + 52*Nf*(-1 + x)*(-1 + 2*x)*Hpl[{1, 0, 0}, x] + 
         64*Nf*(-1 + x)*(-1 + 2*x)*Hpl[{1, 1, 0}, x] + 
         52*Nf*(-1 + x)*(-1 + 2*x)*Hpl[{1, 1, 1}, x] - 
         (Nf*(717 - 34*Pi^2 - 966*x - 66*Pi^2*x + 249*x^2 + 12*Pi^2*x^2 + 
            16*Pi^2*x^3 - 108*Zeta[3] + 324*x*Zeta[3] - 216*x^2*Zeta[3]))/9))
 
dIMSb["qq"] = as*(-2*CF*Lq*(1 + x^2) + CF*(-2*(-1 + x)^2 + 
         4*(1 + x^2)*Hpl[{0}, x] + 4*(1 + x^2)*Hpl[{1}, x])) + 
     plusD[-1, 1 - x] + as^2*(Lq^2*((11*CA*CF*(1 + x^2))/3 + 
         CF^2*(-2*(-1 + x)*(1 + x) - 2*(1 + x^2)*Hpl[{0}, x]) + 
         CF*((-2*Nf*(-23 + 25*x^2))/3 + 4*Nf*(1 + 6*x + x^2)*Hpl[{0}, x])) + 
       Lq*(CA*CF*((4*(-95 + 3*Pi^2 + 28*x + 28*x^2 + 3*Pi^2*x^2 - 95*x^3))/
            (9*(1 + x)) - 2*(15 + 7*x^2)*Hpl[{0}, x] - 
           (44*(1 + x^2)*Hpl[{1}, x])/3 - (8*(-1 + x)*(1 + x^2)*
             Hpl[{-1, 0}, x])/(1 + x) - (8*(1 + x^2)*Hpl[{0, 0}, x])/
            (1 + x)) + CF*((4*Nf*(-163 + 6*Pi^2 + 12*x + 36*Pi^2*x + 
              161*x^2 + 6*Pi^2*x^2))/9 + 8*Nf*(-8 - 2*x + 9*x^2)*
            Hpl[{0}, x] + (8*Nf*(-23 + 25*x^2)*Hpl[{1}, x])/3 - 
           16*Nf*(1 + 6*x + x^2)*Hpl[{2}, x] - 24*Nf*(1 + 6*x + x^2)*
            Hpl[{0, 0}, x]) + CF^2*((8*(6 - 21*x + Pi^2*x - 6*x^2 + 21*x^3 + 
              Pi^2*x^3))/(3*(1 + x)) - 4*(-2 + 2*x + 3*x^2)*Hpl[{0}, x] + 
           8*(-1 + x)*(1 + x)*Hpl[{1}, x] + (16*(-1 + x)*(1 + x^2)*
             Hpl[{-1, 0}, x])/(1 + x) + (4*(7 + 3*x)*(1 + x^2)*
             Hpl[{0, 0}, x])/(1 + x) + 8*(1 + x^2)*Hpl[{1, 0}, x])) + 
       CF*((Nf*(3805 - 24*Pi^2 + 1008*x - 180*Pi^2*x - 4898*x^2 + 
            12*Pi^2*x^2))/27 - (Nf*(1375 - 24*Pi^2 - 1423*x - 120*Pi^2*x - 
            1028*x^2 + 120*Pi^2*x^2 + 1100*x^3 + 24*Pi^2*x^3)*Hpl[{0}, x])/
          (9*(-1 + x)) - (8*Nf*(-163 + 12*x + 161*x^2)*Hpl[{1}, x])/9 - 
         16*Nf*(-8 - 2*x + 9*x^2)*Hpl[{2}, x] + 48*Nf*(1 + 6*x + x^2)*
          Hpl[{3}, x] - 16*Nf*x*(1 + x)*Hpl[{-1, 0}, x] - 
         4*Nf*(-34 - 11*x + 43*x^2)*Hpl[{0, 0}, x] - 
         (20*Nf*(-23 + 25*x^2)*Hpl[{1, 0}, x])/3 - 
         (16*Nf*(-23 + 25*x^2)*Hpl[{1, 1}, x])/3 + 40*Nf*(1 + 6*x + x^2)*
          Hpl[{2, 0}, x] + 32*Nf*(1 + 6*x + x^2)*Hpl[{2, 1}, x] + 
         4*Nf*(13 + 84*x + 15*x^2)*Hpl[{0, 0, 0}, x]) + 
       CA*CF*((-2*Pi^2*(-5 + 3*x)*(1 + x^2)*Hpl[{-1}, x])/(3*(1 + x)) - 
         ((656 - 48*Pi^2 - 936*x + 24*Pi^2*x + 219*x^2 - 48*Pi^2*x^2 + 
            786*x^3 + 24*Pi^2*x^3 - 1025*x^4)*Hpl[{0}, x])/
          (9*(-1 + x)*(1 + x)) - (2*(-380 + 18*Pi^2 + 483*x - 371*x^2 + 
            18*Pi^2*x^2)*Hpl[{1}, x])/9 + 4*(15 + 7*x^2)*Hpl[{2}, x] + 
         (16*(1 + x^2)*Hpl[{3}, x])/(1 + x) + (8*(1 + x^2)*(2 - x + x^2)*
           Hpl[{-2, 0}, x])/((-1 + x)*(1 + x)) - 4*(1 + x)*(-1 + 5*x)*
          Hpl[{-1, 0}, x] + (16*(-1 + x)*(1 + x^2)*Hpl[{-1, 2}, x])/(1 + x) + 
         ((-237 + 105*x - 27*x^2 + 109*x^3)*Hpl[{0, 0}, x])/(3*(-1 + x)) + 
         (2*(42 - x + 45*x^2)*Hpl[{1, 0}, x])/3 + 
         (88*(1 + x^2)*Hpl[{1, 1}, x])/3 + 4*(1 + x^2)*Hpl[{1, 2}, x] + 
         8*(1 + x^2)*Hpl[{-1, -1, 0}, x] + (4*(-7 + 5*x)*(1 + x^2)*
           Hpl[{-1, 0, 0}, x])/(1 + x) + (4*(-11 + 7*x)*(1 + x^2)*
           Hpl[{0, 0, 0}, x])/((-1 + x)*(1 + x)) - 12*(1 + x^2)*
          Hpl[{1, 1, 0}, x] - (332 - 198*Pi^2 + 792*x - 60*Pi^2*x - 729*x^2 + 
           108*Pi^2*x^2 - 792*x^3 + 60*Pi^2*x^3 + 397*x^4 + 90*Pi^2*x^4 - 
           756*Zeta[3] + 324*x*Zeta[3] - 972*x^2*Zeta[3] + 324*x^3*Zeta[3] - 
           216*x^4*Zeta[3])/(27*(-1 + x)*(1 + x))) + 
       CF^2*((4*Pi^2*(-5 + 3*x)*(1 + x^2)*Hpl[{-1}, x])/(3*(1 + x)) - 
         (2*(-36 + 6*Pi^2 + 167*x - 8*Pi^2*x - 183*x^2 + 16*Pi^2*x^2 - 
            137*x^3 - 8*Pi^2*x^3 + 249*x^4 + 10*Pi^2*x^4)*Hpl[{0}, x])/
          (3*(-1 + x)*(1 + x)) + (2*(-48 + 4*Pi^2 + 213*x - 165*x^2 + 
            4*Pi^2*x^2)*Hpl[{1}, x])/3 + 4*(-5 + 6*x + 5*x^2)*Hpl[{2}, x] + 
         (8*(-3 + x)*(1 + x^2)*Hpl[{3}, x])/(1 + x) - 
         (16*(1 + x^2)*(2 - x + x^2)*Hpl[{-2, 0}, x])/((-1 + x)*(1 + x)) + 
         8*(1 + x)*(-1 + 5*x)*Hpl[{-1, 0}, x] - 
         (32*(-1 + x)*(1 + x^2)*Hpl[{-1, 2}, x])/(1 + x) + 
         (2*(51 + 27*x - 66*x^2 + 22*x^3)*Hpl[{0, 0}, x])/(3*(-1 + x)) - 
         (4*(-14 - 11*x + 13*x^2)*Hpl[{1, 0}, x])/3 - 16*(-1 + x)*(1 + x)*
          Hpl[{1, 1}, x] - 8*(1 + x^2)*Hpl[{1, 2}, x] - 
         12*(1 + x^2)*Hpl[{2, 0}, x] + 12*(1 + x^2)*Hpl[{2, 1}, x] - 
         16*(1 + x^2)*Hpl[{-1, -1, 0}, x] - (8*(-7 + 5*x)*(1 + x^2)*
           Hpl[{-1, 0, 0}, x])/(1 + x) - (2*(-57 + 28*x - 42*x^2 + 28*x^3 + 
            11*x^4)*Hpl[{0, 0, 0}, x])/((-1 + x)*(1 + x)) - 
         20*(1 + x^2)*Hpl[{1, 0, 0}, x] + 8*(1 + x^2)*Hpl[{1, 1, 0}, x] - 
         (2*(165 + 25*Pi^2 - 246*x + 10*Pi^2*x + 6*x^2 - 30*Pi^2*x^2 + 
            246*x^3 - 10*Pi^2*x^3 - 171*x^4 + 5*Pi^2*x^4 + 54*Zeta[3] - 
            108*x*Zeta[3] + 324*x^2*Zeta[3] - 108*x^3*Zeta[3] + 
            270*x^4*Zeta[3]))/(9*(-1 + x)*(1 + x))))

